High to low temperature: $O(N)$ model at large $N$

We study the $O(N)$ vector model for scalars with quartic interaction at large $N$ on $S^1\times S^2$ without the singlet constraint. The non-trivial fixed point of the model is described by a thermal mass satisfying the gap equation at large $N$. We obtain the free energy and the energy density for the model as a series at low temperature in units of the radius of the sphere. We show these results agree with the Borel-Pad\'{e} extrapolations of the high temperature expansions of the free energy and energy density obtained in our previous work. This agreement validates both the expansions and demonstrates that low temperature expansions obtained here correspond to the same solution of the gap equation studied earlier at high temperature. We obtain the ratio of the free energy of the theory at the non-trivial fixed point to that of the Gaussian theory at all values of temperature. This ratio begins at $4/5$ when the temperature is infinity, decreases to a minimum value of $0.760753$, then increases and approaches unity as the temperature is decreased.

==> anc/low_temp_expansions.txt <==
# Low temperature expansion of the thermal mass
(2*Sqrt[2])/(E^(β/(4*r))*Pi*r) + ((-16*Sqrt[2])/(Pi^3*r) + (3*Sqrt[2])/(Pi*r) - (8*Sqrt[2]*β)/(Pi^3*r^2))/E^((3*β)/(4*r)) + ((576*Sqrt[2])/(Pi^5*r) - (104*Sqrt[2])/(Pi^3*r) + 77/(6*Sqrt[2]*Pi*r) + (384*Sqrt[2]*β)/(Pi^5*r^2) - (60*Sqrt[2]*β)/(Pi^3*r^2) + (80*Sqrt[2]*β^2)/(Pi^5*r^3))/E^((5*β)/(4*r)) + ((-28160*Sqrt[2])/(Pi^7*r) + (6368*Sqrt[2])/(Pi^5*r) - (4006*Sqrt[2])/(9*Pi^3*r) + 803/(36*Sqrt[2]*Pi*r) - (24320*Sqrt[2]*β)/(Pi^7*r^2) + (4928*Sqrt[2]*β)/(Pi^5*r^2) - (853*Sqrt[2]*β)/(3*Pi^3*r^2) - (8064*Sqrt[2]*β^2)/(Pi^7*r^3) + (1176*Sqrt[2]*β^2)/(Pi^5*r^3) - (3136*Sqrt[2]*β^3)/(3*Pi^7*r^4))/E^((7*β)/(4*r)) + ((1584128*Sqrt[2])/(Pi^9*r) - (438016*Sqrt[2])/(Pi^7*r) + (1125992*Sqrt[2])/(27*Pi^5*r) - (13801*Sqrt[2])/(9*Pi^3*r) + 47999/(1440*Sqrt[2]*Pi*r) + (1691648*Sqrt[2]*β)/(Pi^9*r^2) - (429696*Sqrt[2]*β)/(Pi^7*r^2) + (323536*Sqrt[2]*β)/(9*Pi^5*r^2) - (6349*β)/(3*Sqrt[2]*Pi^3*r^2) + (751104*Sqrt[2]*β^2)/(Pi^9*r^3) - (160704*Sqrt[2]*β^2)/(Pi^7*r^3) + (85046*Sqrt[2]*β^2)/(9*Pi^5*r^3) + (165888*Sqrt[2]*β^3)/(Pi^9*r^4) - (23328*Sqrt[2]*β^3)/(Pi^7*r^4) + (15552*Sqrt[2]*β^4)/(Pi^9*r^5))/E^((9*β)/(4*r)) + ((-96657408*Sqrt[2])/(Pi^11*r) + (31740416*Sqrt[2])/(Pi^9*r) - (2808824128*Sqrt[2])/(729*Pi^7*r) + (5579732*Sqrt[2])/(27*Pi^5*r) - 23470841/(2700*Sqrt[2]*Pi^3*r) + 479173/(14400*Sqrt[2]*Pi*r) - (123236352*Sqrt[2]*β)/(Pi^11*r^2) + (37779456*Sqrt[2]*β)/(Pi^9*r^2) - (1012789088*Sqrt[2]*β)/(243*Pi^7*r^2) + (582200*Sqrt[2]*β)/(3*Pi^5*r^2) - (2344111*β)/(360*Sqrt[2]*Pi^3*r^2) - (68169728*Sqrt[2]*β^2)/(Pi^11*r^3) + (18616576*Sqrt[2]*β^2)/(Pi^9*r^3) - (138485968*Sqrt[2]*β^2)/(81*Pi^7*r^3) + (495787*Sqrt[2]*β^2)/(9*Pi^5*r^3) - (20568064*Sqrt[2]*β^3)/(Pi^11*r^4) + (13629440*Sqrt[2]*β^3)/(3*Pi^9*r^4) - (21911080*Sqrt[2]*β^3)/(81*Pi^7*r^4) - (3407360*Sqrt[2]*β^4)/(Pi^11*r^5) + (468512*Sqrt[2]*β^4)/(Pi^9*r^5) - (3748096*Sqrt[2]*β^5)/(15*Pi^11*r^6))/E^((11*β)/(4*r)) + ((6219530240*Sqrt[2])/(Pi^13*r) - (2369204224*Sqrt[2])/(Pi^11*r) + (2298431017600*Sqrt[2])/(6561*Pi^9*r) - (18161640544*Sqrt[2])/(729*Pi^7*r) + 9427314587/(5625*Sqrt[2]*Pi^5*r) - 109591673/(5400*Sqrt[2]*Pi^3*r) - 12468511/(725760*Sqrt[2]*Pi*r) + (9226747904*Sqrt[2]*β)/(Pi^13*r^2) - (3317696512*Sqrt[2]*β)/(Pi^11*r^2) + (994742391296*Sqrt[2]*β)/(2187*Pi^9*r^2) - (7092102512*Sqrt[2]*β)/(243*Pi^7*r^2) + (954228293*Sqrt[2]*β)/(1125*Pi^5*r^2) - (181499707*β)/(10800*Sqrt[2]*Pi^3*r^2) + (6098280448*Sqrt[2]*β^2)/(Pi^13*r^3) - (2009872384*Sqrt[2]*β^2)/(Pi^11*r^3) + (19741026112*Sqrt[2]*β^2)/(81*Pi^9*r^3) - (1045828120*Sqrt[2]*β^2)/(81*Pi^7*r^3) + (154599773*β^2)/(300*Sqrt[2]*Pi^5*r^3) + (6922240000*Sqrt[2]*β^3)/(3*Pi^13*r^4) - (1986509824*Sqrt[2]*β^3)/(3*Pi^11*r^4) + (46975973632*Sqrt[2]*β^3)/(729*Pi^9*r^4) - (177504388*Sqrt[2]*β^3)/(81*Pi^7*r^4) + (1588307968*Sqrt[2]*β^4)/(3*Pi^13*r^5) - (358269184*Sqrt[2]*β^4)/(3*Pi^11*r^5) + (1742493368*Sqrt[2]*β^4)/(243*Pi^9*r^5) + (350957568*Sqrt[2]*β^5)/(5*Pi^13*r^6) - (47525504*Sqrt[2]*β^5)/(5*Pi^11*r^6) + (190102016*Sqrt[2]*β^6)/(45*Pi^13*r^7))/E^((13*β)/(4*r)) + ((-415497977856*Sqrt[2])/(Pi^15*r) + (180257996800*Sqrt[2])/(Pi^13*r) - (206341049627648*Sqrt[2])/(6561*Pi^11*r) + (18319937077312*Sqrt[2])/(6561*Pi^9*r) - (890124698688076*Sqrt[2])/(6834375*Pi^7*r) + 1745888437283/(303750*Sqrt[2]*Pi^5*r) - 7833961433/(211680*Sqrt[2]*Pi^3*r) - 575010707/(3386880*Sqrt[2]*Pi*r) - (703376261120*Sqrt[2]*β)/(Pi^15*r^2) + (290364948480*Sqrt[2]*β)/(Pi^13*r^2) - (104086966695424*Sqrt[2]*β)/(2187*Pi^11*r^2) + (8526666302720*Sqrt[2]*β)/(2187*Pi^9*r^2) - (74464343611066*Sqrt[2]*β)/(455625*Pi^7*r^2) + (63234810559*β)/(10125*Sqrt[2]*Pi^5*r^2) - (718609489*β)/(20160*Sqrt[2]*Pi^3*r^2) - (540195225600*Sqrt[2]*β^2)/(Pi^15*r^3) + (207954432000*Sqrt[2]*β^2)/(Pi^13*r^3) - (203993861935616*Sqrt[2]*β^2)/(6561*Pi^11*r^3) + (544545071200*Sqrt[2]*β^2)/(243*Pi^9*r^3) - (11721454274807*Sqrt[2]*β^2)/(151875*Pi^7*r^3) + (32808670637*β^2)/(16200*Sqrt[2]*Pi^5*r^3) - (244666368000*Sqrt[2]*β^3)/(Pi^15*r^4) + (85082112000*Sqrt[2]*β^3)/(Pi^13*r^4) - (24100770154240*Sqrt[2]*β^3)/(2187*Pi^11*r^4) + (461931868672*Sqrt[2]*β^3)/(729*Pi^9*r^4) - (845629128047*β^3)/(30375*Sqrt[2]*Pi^7*r^4) - (70797312000*Sqrt[2]*β^4)/(Pi^15*r^5) + (21064320000*Sqrt[2]*β^4)/(Pi^13*r^5) - (1554657686336*Sqrt[2]*β^4)/(729*Pi^11*r^5) + (18259755884*Sqrt[2]*β^4)/(243*Pi^9*r^5) - (13132800000*Sqrt[2]*β^5)/(Pi^15*r^6) + (3006720000*Sqrt[2]*β^5)/(Pi^13*r^6) - (662005927072*Sqrt[2]*β^5)/(3645*Pi^11*r^6) - (1451520000*Sqrt[2]*β^6)/(Pi^15*r^7) + (194400000*Sqrt[2]*β^6)/(Pi^13*r^7) - (518400000*Sqrt[2]*β^7)/(7*Pi^15*r^8))/E^((15*β)/(4*r)) + ((28542939955200*Sqrt[2])/(Pi^17*r) - (13899123261440*Sqrt[2])/(Pi^15*r) + (495271014750359552*Sqrt[2])/(177147*Pi^13*r) - (651420014422528*Sqrt[2])/(2187*Pi^11*r) + (27395961474752450552*Sqrt[2])/(1537734375*Pi^9*r) - (11813827036963402*Sqrt[2])/(20503125*Pi^7*r) + 49119562265965129/(2917215000*Sqrt[2]*Pi^5*r) - 795968367491/(19051200*Sqrt[2]*Pi^3*r) - 3107658240973/(7315660800*Sqrt[2]*Pi*r) + (54308445880320*Sqrt[2]*β)/(Pi^17*r^2) - (25317977948160*Sqrt[2]*β)/(Pi^15*r^2) + (285154204216287232*Sqrt[2]*β)/(59049*Pi^13*r^2) - (3159952631873792*Sqrt[2]*β)/(6561*Pi^11*r^2) + (2716260123859327712*Sqrt[2]*β)/(102515625*Pi^9*r^2) - (1051514198896393*Sqrt[2]*β)/(1366875*Pi^7*r^2) + (30374919075019*β)/(1543500*Sqrt[2]*Pi^5*r^2) - (80608447391*β)/(1411200*Sqrt[2]*Pi^3*r^2) + (47501791723520*Sqrt[2]*β^2)/(Pi^17*r^3) - (20890382663680*Sqrt[2]*β^2)/(Pi^15*r^3) + (72881330491587584*Sqrt[2]*β^2)/(19683*Pi^13*r^3) - (2201900018727680*Sqrt[2]*β^2)/(6561*Pi^11*r^3) + (12291872743892252*Sqrt[2]*β^2)/(759375*Pi^9*r^3) - (351232411516393*β^2)/(455625*Sqrt[2]*Pi^7*r^3) + (21696757641847*β^2)/(3175200*Sqrt[2]*Pi^5*r^3) + (24999158087680*Sqrt[2]*β^3)/(Pi^17*r^4) - (30448286842880*Sqrt[2]*β^3)/(3*Pi^15*r^4) + (31870139270340608*Sqrt[2]*β^3)/(19683*Pi^13*r^4) - (276926802388864*Sqrt[2]*β^3)/(2187*Pi^11*r^4) + (6632502613128016*Sqrt[2]*β^3)/(1366875*Pi^9*r^4) - (26782756359403*β^3)/(182250*Sqrt[2]*Pi^7*r^4) + (8678121963520*Sqrt[2]*β^4)/(Pi^17*r^5) - (3145285935104*Sqrt[2]*β^4)/(Pi^15*r^5) + (8417805958953728*Sqrt[2]*β^4)/(19683*Pi^13*r^5) - (18973368543712*Sqrt[2]*β^4)/(729*Pi^11*r^5) + (554169168143497*β^4)/(455625*Sqrt[2]*Pi^9*r^5) + (6119520862208*Sqrt[2]*β^5)/(3*Pi^17*r^6) - (9357516443648*Sqrt[2]*β^5)/(15*Pi^15*r^6) + (2132334070413824*Sqrt[2]*β^5)/(32805*Pi^13*r^6) - (8559573496912*Sqrt[2]*β^5)/(3645*Pi^11*r^6) + (953780420608*Sqrt[2]*β^6)/(3*Pi^17*r^7) - (3312060667904*Sqrt[2]*β^6)/(45*Pi^15*r^7) + (146496323031232*Sqrt[2]*β^6)/(32805*Pi^13*r^7) + (3163759443968*Sqrt[2]*β^7)/(105*Pi^17*r^8) - (420186801152*Sqrt[2]*β^7)/(105*Pi^15*r^8) + (420186801152*Sqrt[2]*β^8)/(315*Pi^17*r^9))/E^((17*β)/(4*r)) + ((-2003545828098048*Sqrt[2])/(Pi^19*r) + (1082336402866176*Sqrt[2])/(Pi^17*r) - (393220832570193969152*Sqrt[2])/(1594323*Pi^15*r) + (5432368233461024768*Sqrt[2])/(177147*Pi^13*r) - (143556151591519514149696*Sqrt[2])/(64072265625*Pi^11*r) + (147357220269128877604*Sqrt[2])/(1537734375*Pi^9*r) - 10655333465098385446973/(2412172153125*Sqrt[2]*Pi^7*r) + 9012271559928263/(216090000*Sqrt[2]*Pi^5*r) + 100572212963729/(4572288000*Sqrt[2]*Pi^3*r) - 54505772383/(107495424*Sqrt[2]*Pi*r) - (4233227353980928*Sqrt[2]*β)/(Pi^19*r^2) + (2199764547403776*Sqrt[2]*β)/(Pi^17*r^2) - (254355697241814089728*Sqrt[2]*β)/(531441*Pi^15*r^2) + (3323041216549531648*Sqrt[2]*β)/(59049*Pi^13*r^2) - (16400358447641325886816*Sqrt[2]*β)/(4271484375*Pi^11*r^2) + (15458945192866107664*Sqrt[2]*β)/(102515625*Pi^9*r^2) - (287270706606178419721*β)/(45946136250*Sqrt[2]*Pi^7*r^2) + (1472302781473999*β)/(27783000*Sqrt[2]*Pi^5*r^2) - (17073635739703*β)/(365783040*Sqrt[2]*Pi^3*r^2) - (4153123079716864*Sqrt[2]*β^2)/(Pi^19*r^3) + (2052795128741888*Sqrt[2]*β^2)/(Pi^17*r^3) - (24813444381091880960*Sqrt[2]*β^2)/(59049*Pi^15*r^3) + (901227617061522944*Sqrt[2]*β^2)/(19683*Pi^13*r^3) - (2418780922454199626848*Sqrt[2]*β^2)/(854296875*Pi^11*r^3) + (221671628542845782*Sqrt[2]*β^2)/(2278125*Pi^9*r^3) - (14500748374414645921*β^2)/(4375822500*Sqrt[2]*Pi^7*r^3) + (126451841401883*β^2)/(6350400*Sqrt[2]*Pi^5*r^3) - (7461817338036224*Sqrt[2]*β^3)/(3*Pi^19*r^4) + (3453664596328448*Sqrt[2]*β^3)/(3*Pi^17*r^4) - (38434481270273429504*Sqrt[2]*β^3)/(177147*Pi^15*r^4) + (417587299303792640*Sqrt[2]*β^3)/(19683*Pi^13*r^4) - (21425423923463359984*Sqrt[2]*β^3)/(18984375*Pi^11*r^4) + (1680798601220912*Sqrt[2]*β^3)/(54675*Pi^9*r^4) - (166561750891886443*β^3)/(250047000*Sqrt[2]*Pi^7*r^4) - (3011656417017856*Sqrt[2]*β^4)/(3*Pi^19*r^5) + (1275968181911552*Sqrt[2]*β^4)/(3*Pi^17*r^5) - (4213537907190495232*Sqrt[2]*β^4)/(59049*Pi^15*r^5) + (116687151034834304*Sqrt[2]*β^4)/(19683*Pi^13*r^5) - (309556577027202452*Sqrt[2]*β^4)/(1265625*Pi^11*r^5) + (7380411146592223*β^4)/(911250*Sqrt[2]*Pi^9*r^5) - (4255719738966016*Sqrt[2]*β^5)/(15*Pi^19*r^6) + (1594013809180672*Sqrt[2]*β^5)/(15*Pi^17*r^6) - (295217123639567360*Sqrt[2]*β^5)/(19683*Pi^15*r^6) + (31216879566235904*Sqrt[2]*β^5)/(32805*Pi^13*r^6) - (88149413878181326*Sqrt[2]*β^5)/(3796875*Pi^11*r^6) - (2531793082646528*Sqrt[2]*β^6)/(45*Pi^19*r^7) + (791225906733056*Sqrt[2]*β^6)/(45*Pi^17*r^7) - (552844168218853888*Sqrt[2]*β^6)/(295245*Pi^15*r^7) + (2260752050382688*Sqrt[2]*β^6)/(32805*Pi^13*r^7) - (2383312716627968*Sqrt[2]*β^7)/(315*Pi^19*r^8) + (556517393727488*Sqrt[2]*β^7)/(315*Pi^17*r^8) - (74099766679131392*Sqrt[2]*β^7)/(688905*Pi^15*r^8) - (21967791857664*Sqrt[2]*β^8)/(35*Pi^19*r^9) + (8695584276992*Sqrt[2]*β^8)/(105*Pi^17*r^9) - (69564674215936*Sqrt[2]*β^9)/(2835*Pi^19*r^10))/E^((19*β)/(4*r)) + ((143074975106990080*Sqrt[2])/(Pi^21*r) - (84923476534624256*Sqrt[2])/(Pi^19*r) + (103426933325720878481408*Sqrt[2])/(4782969*Pi^17*r) - (4901065236529648123904*Sqrt[2])/(1594323*Pi^15*r) + (11481641884018114742510949632*Sqrt[2])/(43248779296875*Pi^13*r) - (543819505381841079642208*Sqrt[2])/(38443359375*Pi^11*r) + (188887715760624633463181347*Sqrt[2])/(422130126796875*Pi^9*r) - 38154796088767583557/(2572983630*Sqrt[2]*Pi^7*r) + 50308424223377724683/(600112800000*Sqrt[2]*Pi^5*r) + 35364204542703787/(137168640000*Sqrt[2]*Pi^3*r) + 95511453497668283/(144850083840000*Sqrt[2]*Pi*r) + (332402541239205888*Sqrt[2]*β)/(Pi^21*r^2) - (190516594494406656*Sqrt[2]*β)/(Pi^19*r^2) + (74240467306508225609728*Sqrt[2]*β)/(1594323*Pi^17*r^2) - (3351842148370403467264*Sqrt[2]*β)/(531441*Pi^15*r^2) + (4446460518140340238557549056*Sqrt[2]*β)/(8649755859375*Pi^13*r^2) - (196353026515818979092304*Sqrt[2]*β)/(7688671875*Pi^11*r^2) + (8945587376943758275758908*Sqrt[2]*β)/(12060860765625*Pi^9*r^2) - (681094251911182556243*β)/(30630757500*Sqrt[2]*Pi^7*r^2) + (37858095046635593*β)/(317520000*Sqrt[2]*Pi^5*r^2) + (4562760869679413*β)/(54867456000*Sqrt[2]*Pi^3*r^2) + (361427726984282112*Sqrt[2]*β^2)/(Pi^21*r^3) - (198269159982759936*Sqrt[2]*β^2)/(Pi^19*r^3) + (73336304218635183554560*Sqrt[2]*β^2)/(1594323*Pi^17*r^3) - (345379651735540338688*Sqrt[2]*β^2)/(59049*Pi^15*r^3) + (50842050728752951565679424*Sqrt[2]*β^2)/(115330078125*Pi^13*r^3) - (91411193350932550825936*Sqrt[2]*β^2)/(4613203125*Pi^11*r^3) + (809548462410774803164919*β^2)/(804057384375*Sqrt[2]*Pi^9*r^3) - (21816203196514298519*β^2)/(1750329000*Sqrt[2]*Pi^7*r^3) + (3605625727375717*β^2)/(72576000*Sqrt[2]*Pi^5*r^3) + (242523093501739008*Sqrt[2]*β^3)/(Pi^21*r^4) - (125834996904099840*Sqrt[2]*β^3)/(Pi^19*r^4) + (14497327984155911127040*Sqrt[2]*β^3)/(531441*Pi^17*r^4) - (564459054381379045376*Sqrt[2]*β^3)/(177147*Pi^15*r^4) + (24800177123515151673762304*Sqrt[2]*β^3)/(115330078125*Pi^13*r^4) - (2552190122397430893064*Sqrt[2]*β^3)/(307546875*Pi^11*r^4) + (255735050368683229622*Sqrt[2]*β^3)/(1531537875*Pi^9*r^4) - (88096458641346061*β^3)/(33339600*Sqrt[2]*Pi^7*r^4) + (111374362437746688*Sqrt[2]*β^4)/(Pi^21*r^5) - (53768900305354752*Sqrt[2]*β^4)/(Pi^19*r^5) + (1886023329055805296640*Sqrt[2]*β^4)/(177147*Pi^17*r^5) - (65215527622305006592*Sqrt[2]*β^4)/(59049*Pi^15*r^5) + (1457067848618120314491472*Sqrt[2]*β^4)/(23066015625*Pi^13*r^5) - (38675120969766753202*Sqrt[2]*β^4)/(20503125*Pi^11*r^5) + (134418840492385424467*β^4)/(2917215000*Sqrt[2]*Pi^9*r^5) + (183154496394756096*Sqrt[2]*β^5)/(5*Pi^21*r^6) - (80358521394364416*Sqrt[2]*β^5)/(5*Pi^19*r^6) + (2486229974487131439104*Sqrt[2]*β^5)/(885735*Pi^17*r^6) - (8015603965270337024*Sqrt[2]*β^5)/(32805*Pi^15*r^6) + (81832333775790367168736*Sqrt[2]*β^5)/(7688671875*Pi^13*r^6) - (3842557553114387707*Sqrt[2]*β^5)/(20503125*Pi^11*r^6) + (43763125149499392*Sqrt[2]*β^6)/(5*Pi^21*r^7) - (16836699794374656*Sqrt[2]*β^6)/(5*Pi^19*r^7) + (144527165890618394624*Sqrt[2]*β^6)/(295245*Pi^17*r^7) - (9466695460769638144*Sqrt[2]*β^6)/(295245*Pi^15*r^7) + (1242000737964933904628*Sqrt[2]*β^6)/(1537734375*Pi^13*r^7) + (7514342962495488*Sqrt[2]*β^7)/(5*Pi^21*r^8) - (2389763409739776*Sqrt[2]*β^7)/(5*Pi^19*r^8) + (2378141314621079552*Sqrt[2]*β^7)/(45927*Pi^17*r^8) - (1331767399472385152*Sqrt[2]*β^7)/(688905*Pi^15*r^8) + (889018218676224*Sqrt[2]*β^8)/(5*Pi^21*r^9) - (41804465762304*Sqrt[2]*β^8)/(Pi^19*r^9) + (5274417417937026944*Sqrt[2]*β^8)/(2066715*Pi^17*r^9) + (13115126513664*Sqrt[2]*β^9)/(Pi^21*r^10) - (8606801774592*Sqrt[2]*β^9)/(5*Pi^19*r^10) + (11475735699456*Sqrt[2]*β^10)/(25*Pi^21*r^11))/E^((21*β)/(4*r))



# Low temperature expansion of log Z
E^(-1/2*β/r) + (1/2 - (4*β)/(Pi^2*r))/E^(β/r) + (10/3 + (64*β)/(Pi^4*r) - (40*β)/(3*Pi^2*r) + (32*β^2)/(Pi^4*r^2))/E^((3*β)/(2*r)) + (1/4 - (2048*β)/(Pi^6*r) + (448*β)/(Pi^4*r) - (124*β)/(3*Pi^2*r) - (1536*β^2)/(Pi^6*r^2) + (256*β^2)/(Pi^4*r^2) - (1024*β^3)/(3*Pi^6*r^3))/E^((2*β)/r) + (26/5 + (86016*β)/(Pi^8*r) - (22528*β)/(Pi^6*r) + (19264*β)/(9*Pi^4*r) - (4328*β)/(45*Pi^2*r) + (83968*β^2)/(Pi^8*r^2) - (18944*β^2)/(Pi^6*r^2) + (4000*β^2)/(3*Pi^4*r^2) + (30720*β^3)/(Pi^8*r^3) - (14080*β^3)/(3*Pi^6*r^3) + (12800*β^4)/(3*Pi^8*r^4))/E^((5*β)/(2*r)) + (5/3 - (4194304*β)/(Pi^10*r) + (3911680*β)/(3*Pi^8*r) - (12322816*β)/(81*Pi^6*r) + (73472*β)/(9*Pi^4*r) - (28664*β)/(135*Pi^2*r) - (5013504*β^2)/(Pi^10*r^2) + (1404928*β^2)/(Pi^8*r^2) - (3754496*β^2)/(27*Pi^6*r^2) + (49024*β^2)/(9*Pi^4*r^2) - (2457600*β^3)/(Pi^10*r^3) + (565248*β^3)/(Pi^8*r^3) - (1007104*β^3)/(27*Pi^6*r^3) - (589824*β^4)/(Pi^10*r^4) + (86016*β^4)/(Pi^8*r^4) - (294912*β^5)/(5*Pi^10*r^5))/E^((3*β)/r) + (50/7 + (224919552*β)/(Pi^12*r) - (81395712*β)/(Pi^10*r) + (8378138624*β)/(729*Pi^8*r) - (7110656*β)/(9*Pi^6*r) + (18014848*β)/(675*Pi^4*r) - (1977104*β)/(4725*Pi^2*r) + (317456384*β^2)/(Pi^12*r^2) - (106070016*β^2)/(Pi^10*r^2) + (3250216960*β^2)/(243*Pi^8*r^2) - (2320384*β^2)/(3*Pi^6*r^2) + (851392*β^2)/(45*Pi^4*r^2) + (192675840*β^3)/(Pi^12*r^3) - (56541184*β^3)/(Pi^10*r^3) + (469630976*β^3)/(81*Pi^8*r^3) - (1991680*β^3)/(9*Pi^6*r^3) + (189464576*β^4)/(3*Pi^12*r^4) - (44154880*β^4)/(3*Pi^10*r^4) + (76765184*β^4)/(81*Pi^8*r^4) + (11239424*β^5)/(Pi^12*r^5) - (23883776*β^5)/(15*Pi^10*r^5) + (39337984*β^6)/(45*Pi^12*r^6))/E^((7*β)/(2*r)) + (1/8 - (12884901888*β)/(Pi^14*r) + (5332533248*β)/(Pi^12*r) - (5832363606016*β)/(6561*Pi^10*r) + (18401005568*β)/(243*Pi^8*r) - (57854210048*β)/(16875*Pi^6*r) + (155767616*β)/(2025*Pi^4*r) - (387284*β)/(525*Pi^2*r) - (20950548480*β^2)/(Pi^14*r^2) + (8125415424*β^2)/(Pi^12*r^2) - (2718227628032*β^2)/(2187*Pi^10*r^2) + (7615332352*β^2)/(81*Pi^8*r^2) - (4008946688*β^2)/(1125*Pi^6*r^2) + (39020032*β^2)/(675*Pi^4*r^2) - (15082717184*β^3)/(Pi^14*r^3) + (5314183168*β^3)/(Pi^12*r^3) - (6386352128*β^3)/(9*Pi^10*r^3) + (1171128320*β^3)/(27*Pi^8*r^3) - (727814144*β^3)/(675*Pi^6*r^3) - (6174015488*β^4)/(Pi^14*r^4) + (5620367360*β^4)/(3*Pi^12*r^4) - (143927541760*β^4)/(729*Pi^10*r^4) + (203161600*β^4)/(27*Pi^8*r^4) - (4563402752*β^5)/(3*Pi^14*r^5) + (1073741824*β^5)/(3*Pi^12*r^5) - (27674017792*β^5)/(1215*Pi^10*r^5) - (1073741824*β^6)/(5*Pi^14*r^6) + (268435456*β^6)/(9*Pi^12*r^6) - (4294967296*β^7)/(315*Pi^14*r^7))/E^((4*β)/r) + (91/9 + (774922829824*β)/(Pi^16*r) - (1084160475136*β)/(3*Pi^14*r) + (1370526673534976*β)/(19683*Pi^12*r) - (15558627688448*β)/(2187*Pi^10*r) + (2799859438211072*β)/(6834375*Pi^8*r) - (1964341516288*β)/(151875*Pi^6*r) + (6520135744*β)/(33075*Pi^4*r) - (993410776*β)/(893025*Pi^2*r) + (1425568432128*β^2)/(Pi^16*r^2) - (629384675328*β^2)/(Pi^14*r^2) + (742333687267328*β^2)/(6561*Pi^12*r^2) - (7700710653952*β^2)/(729*Pi^10*r^2) + (245240150153216*β^2)/(455625*Pi^8*r^2) - (143785819648*β^2)/(10125*Pi^6*r^2) + (2234024288*β^2)/(14175*Pi^4*r^2) + (1184328843264*β^3)/(Pi^16*r^3) - (484637147136*β^3)/(Pi^14*r^3) + (1551157122301952*β^3)/(19683*Pi^12*r^3) - (19184304128*β^3)/(3*Pi^10*r^3) + (39824565827584*β^3)/(151875*Pi^8*r^3) - (9158788864*β^3)/(2025*Pi^6*r^3) + (577385791488*β^4)/(Pi^16*r^4) - (211883655168*β^4)/(Pi^14*r^4) + (193838814920704*β^4)/(6561*Pi^12*r^4) - (457604022272*β^4)/(243*Pi^10*r^4) + (1455098772992*β^4)/(30375*Pi^8*r^4) + (178872385536*β^5)/(Pi^16*r^5) - (55674667008*β^5)/(Pi^14*r^5) + (13105359847424*β^5)/(2187*Pi^12*r^5) - (92929298432*β^5)/(405*Pi^10*r^5) + (176579149824*β^6)/(5*Pi^16*r^6) - (41851551744*β^6)/(5*Pi^14*r^6) + (5787273773056*β^6)/(10935*Pi^12*r^6) + (20639121408*β^7)/(5*Pi^16*r^7) - (19779158016*β^7)/(35*Pi^14*r^7) + (7739670528*β^8)/(35*Pi^16*r^8))/E^((9*β)/(2*r)) + (13/5 - (48378511622144*β)/(Pi^18*r) + (25116247326720*β)/(Pi^16*r) - (973961889442693120*β)/(177147*Pi^14*r) + (21542620875456512*β)/(32805*Pi^12*r) - (354766935514228719616*β)/(7688671875*Pi^10*r) + (39096830226829312*β)/(20503125*Pi^8*r) - (15787682847594496*β)/(364651875*Pi^6*r) + (1270047488*β)/(2835*Pi^4*r) - (5950618304*β)/(4465125*Pi^2*r) - (99306757423104*β^2)/(Pi^18*r^2) + (49170949865472*β^2)/(Pi^16*r^2) - (599740507907686400*β^2)/(59049*Pi^14*r^2) + (822534511525888*β^2)/(729*Pi^12*r^2) - (37030480100541300736*β^2)/(512578125*Pi^10*r^2) + (3604234308677632*β^2)/(1366875*Pi^8*r^2) - (173986789933568*β^2)/(3472875*Pi^6*r^2) + (38174848384*β^2)/(99225*Pi^4*r^2) - (280138570792960*β^3)/(3*Pi^18*r^3) + (43424635944960*β^3)/(Pi^16*r^3) - (163114251471290368*β^3)/(19683*Pi^14*r^3) + (1815343107407872*β^3)/(2187*Pi^12*r^3) - (58283620399808512*β^3)/(1265625*Pi^10*r^3) + (614823447240704*β^3)/(455625*Pi^8*r^3) - (554433387008*β^3)/(33075*Pi^6*r^3) - (52633482035200*β^4)/(Pi^18*r^4) + (22479372288000*β^4)/(Pi^16*r^4) - (75479522241150976*β^4)/(19683*Pi^14*r^4) + (8862677598208*β^4)/(27*Pi^12*r^4) - (97429425439440896*β^4)/(6834375*Pi^10*r^4) + (23539187003392*β^4)/(91125*Pi^8*r^4) - (58468597760000*β^5)/(3*Pi^18*r^5) + (7386169344000*β^5)/(Pi^16*r^5) - (20965964187172864*β^5)/(19683*Pi^14*r^5) + (17040667574272*β^5)/(243*Pi^12*r^5) - (4151593861808128*β^5)/(2278125*Pi^10*r^5) - (4865392640000*β^6)/(Pi^18*r^6) + (4634705920000*β^6)/(3*Pi^16*r^6) - (5546358794616832*β^6)/(32805*Pi^14*r^6) + (7913263333376*β^6)/(1215*Pi^12*r^6) - (7214202880000*β^7)/(9*Pi^18*r^7) + (1719664640000*β^7)/(9*Pi^16*r^7) - (2763558735577088*β^7)/(229635*Pi^14*r^7) - (1677721600000*β^8)/(21*Pi^18*r^8) + (681574400000*β^8)/(63*Pi^16*r^8) - (2097152000000*β^9)/(567*Pi^18*r^9))/E^((5*β)/r) + (122/11 + (3110962924093440*β)/(Pi^20*r) - (1780019667927040*β)/(Pi^18*r) + (696118100239547629568*β)/(1594323*Pi^16*r) - (3528985121187168256*β)/(59049*Pi^14*r) + (2865524489105706597220352*β)/(576650390625*Pi^12*r) - (1177818331376645177344*β)/(4613203125*Pi^10*r) + (18911589740601986736128*β)/(2412172153125*Pi^8*r) - (142066534480228352*β)/(1093955625*Pi^6*r) + (3969877097152*β)/(4465125*Pi^4*r) - (414986740936*β)/(442047375*Pi^2*r) + (7047565665107968*β^2)/(Pi^20*r^2) - (3867598320041984*β^2)/(Pi^18*r^2) + (479624395408531259392*β^2)/(531441*Pi^16*r^2) - (2288709939142590464*β^2)/(19683*Pi^14*r^2) + (38325397012957725196288*β^2)/(4271484375*Pi^12*r^2) - (128971458770869387264*β^2)/(307546875*Pi^10*r^2) + (261197896278494892032*β^2)/(22973068125*Pi^8*r^2) - (1650258604727296*β^2)/(10418625*Pi^6*r^2) + (746798914016*β^2)/(893025*Pi^4*r^2) + (7392735006818304*β^3)/(Pi^20*r^3) - (11538221133463552*β^3)/(3*Pi^18*r^3) + (49649037054153064448*β^3)/(59049*Pi^16*r^3) - (24260491329142784*β^3)/(243*Pi^14*r^3) + (53279071665768399896576*β^3)/(7688671875*Pi^12*r^3) - (875244344754176*β^3)/(3125*Pi^10*r^3) + (6664134276011782144*β^3)/(1093955625*Pi^8*r^3) - (16583087195648*β^3)/(297675*Pi^6*r^3) + (14159664556015616*β^4)/(3*Pi^20*r^4) - (6871622933807104*β^4)/(3*Pi^18*r^4) + (81267064476696313856*β^4)/(177147*Pi^16*r^4) - (318654607557394432*β^4)/(6561*Pi^14*r^4) + (490954357006952235008*β^4)/(170859375*Pi^12*r^4) - (371936024943214592*β^4)/(4100625*Pi^10*r^4) + (38075230846493696*β^4)/(31255875*Pi^8*r^4) + (10122136123342848*β^5)/(5*Pi^20*r^5) - (895340374917120*β^5)/(Pi^18*r^5) + (9372321491049250816*β^5)/(59049*Pi^16*r^5) - (92951130013696000*β^5)/(6561*Pi^14*r^5) + (21967084564815183872*β^5)/(34171875*Pi^12*r^5) - (16549456213307392*β^5)/(1366875*Pi^10*r^5) + (9089485660749824*β^6)/(15*Pi^20*r^6) - (707183796813824*β^6)/(3*Pi^18*r^6) + (687365043865518080*β^6)/(19683*Pi^16*r^6) - (25791781624348672*β^6)/(10935*Pi^14*r^6) + (2133205863586906112*β^6)/(34171875*Pi^12*r^6) + (1902199139467264*β^7)/(15*Pi^20*r^7) - (1841404422651904*β^7)/(45*Pi^18*r^7) + (1339981623703109632*β^7)/(295245*Pi^16*r^7) - (13462239570034688*β^7)/(76545*Pi^14*r^7) + (1129430739058688*β^8)/(63*Pi^20*r^8) - (193192100102144*β^8)/(45*Pi^18*r^8) + (185817891568615424*β^8)/(688905*Pi^16*r^8) + (163470238547968*β^9)/(105*Pi^20*r^9) - (592579614736384*β^9)/(2835*Pi^18*r^9) + (899086312013824*β^10)/(14175*Pi^20*r^10))/E^((11*β)/(2*r)) + (5/6 - (204913783045357568*β)/(Pi^22*r) + (384418228182450176*β)/(3*Pi^20*r) - (1499145941410591623086080*β)/(43046721*Pi^18*r) + (2858033840076963708928*β)/(531441*Pi^16*r) - (22366115796466631857886199808*β)/(43248779296875*Pi^14*r) + (6123884902859585053786112*β)/(192216796875*Pi^12*r) - (943626151972424972320636928*β)/(759834228234375*Pi^10*r) + (209271471800521505357824*β)/(7236516459375*Pi^8*r) - (17226514518477590528*β)/(49228003125*Pi^6*r) + (6093997820672*β)/(4100625*Pi^4*r) + (90837432328*β)/(189448875*Pi^2*r) - (507739299882467328*β^2)/(Pi^22*r^2) + (305877769705750528*β^2)/(Pi^20*r^2) - (1141771840086584449826816*β^2)/(14348907*Pi^18*r^2) + (2066664608037884395520*β^2)/(177147*Pi^16*r^2) - (9117419124274564768511033344*β^2)/(8649755859375*Pi^14*r^2) + (2313131137538542200160256*β^2)/(38443359375*Pi^12*r^2) - (440791040546876508602368*β^2)/(206757613125*Pi^10*r^2) + (3024985985972850884608*β^2)/(68919204375*Pi^8*r^2) - (290152734718976*β^2)/(643125*Pi^6*r^2) + (64001870144768*β^2)/(40186125*Pi^4*r^2) - (587470402750513152*β^3)/(Pi^22*r^3) + (337844627174326272*β^3)/(Pi^20*r^3) - (1193159881358023677968384*β^3)/(14348907*Pi^18*r^3) + (224369108225364066304*β^3)/(19683*Pi^16*r^3) - (109260326707512994307244032*β^3)/(115330078125*Pi^14*r^3) + (1120175217495262577557504*β^3)/(23066015625*Pi^12*r^3) - (239049479160369513496576*β^3)/(160811476875*Pi^10*r^3) + (80656768897483538432*β^3)/(3281866875*Pi^8*r^3) - (248999650654208*β^3)/(1488375*Pi^6*r^3) - (418475225043173376*β^4)/(Pi^22*r^4) + (226946621676453888*β^4)/(Pi^20*r^4) - (248727561132522843668480*β^4)/(4782969*Pi^18*r^4) + (384871796552463548416*β^4)/(59049*Pi^16*r^4) - (55590115241670824758870016*β^4)/(115330078125*Pi^14*r^4) + (32327100510316470992896*β^4)/(1537734375*Pi^12*r^4) - (34590028712672522928128*β^4)/(68919204375*Pi^10*r^4) + (480618506220863488*β^4)/(93767625*Pi^8*r^4) - (203496924874014720*β^5)/(Pi^22*r^5) + (511701407213027328*β^5)/(5*Pi^20*r^5) - (34005074217475810263040*β^5)/(1594323*Pi^18*r^5) + (46476382603923423232*β^5)/(19683*Pi^16*r^5) - (3388539056775880767438848*β^5)/(23066015625*Pi^14*r^5) + (502706690704317349888*β^5)/(102515625*Pi^12*r^5) - (45768179662645624832*β^5)/(656373375*Pi^10*r^5) - (353414098370691072*β^6)/(5*Pi^22*r^6) + (160909953312227328*β^6)/(5*Pi^20*r^6) - (9386550364233713844224*β^6)/(1594323*Pi^18*r^6) + (17829151941104500736*β^6)/(32805*Pi^16*r^6) - (196265397952961088323584*β^6)/(7688671875*Pi^14*r^6) + (50827119111593525248*β^6)/(102515625*Pi^12*r^6) - (88926851187081216*β^7)/(5*Pi^22*r^7) + (35349573710905344*β^7)/(5*Pi^20*r^7) - (2844809352452226678784*β^7)/(2657205*Pi^18*r^7) + (7265006016624852992*β^7)/(98415*Pi^16*r^7) - (21357950231716669947904*β^7)/(10764140625*Pi^14*r^7) - (3206175906594816*β^8)/(Pi^22*r^8) + (36692902042140672*β^8)/(35*Pi^20*r^8) - (728890699577720569856*β^8)/(6200145*Pi^18*r^8) + (150258299126677504*β^8)/(32805*Pi^16*r^8) - (13893428928577536*β^9)/(35*Pi^22*r^9) + (667953313873920*β^9)/(7*Pi^20*r^9) - (111326709445229019136*β^9)/(18600435*Pi^18*r^9) - (1068725302198272*β^10)/(35*Pi^22*r^10) + (712483534798848*β^10)/(175*Pi^20*r^10) - (2137450604396544*β^11)/(1925*Pi^22*r^11))/E^((6*β)/r)



# Low temperature expansion of energy density
1/(2*E^(β/(2*r))*r) + (1/(2*r) + 4/(Pi^2*r) - (4*β)/(Pi^2*r^2))/E^(β/r) + (5/r - 64/(Pi^4*r) + 40/(3*Pi^2*r) + (32*β)/(Pi^4*r^2) - (20*β)/(Pi^2*r^2) + (48*β^2)/(Pi^4*r^3))/E^((3*β)/(2*r)) + (1/(2*r) + 2048/(Pi^6*r) - 448/(Pi^4*r) + 124/(3*Pi^2*r) - (1024*β)/(Pi^6*r^2) + (384*β)/(Pi^4*r^2) - (248*β)/(3*Pi^2*r^2) - (2048*β^2)/(Pi^6*r^3) + (512*β^2)/(Pi^4*r^3) - (2048*β^3)/(3*Pi^6*r^4))/E^((2*β)/r) + (13/r - 86016/(Pi^8*r) + 22528/(Pi^6*r) - 19264/(9*Pi^4*r) + 4328/(45*Pi^2*r) + (47104*β)/(Pi^8*r^2) - (18432*β)/(Pi^6*r^2) + (24160*β)/(9*Pi^4*r^2) - (2164*β)/(9*Pi^2*r^2) + (117760*β^2)/(Pi^8*r^3) - (33280*β^2)/(Pi^6*r^3) + (10000*β^2)/(3*Pi^4*r^3) + (179200*β^3)/(3*Pi^8*r^4) - (35200*β^3)/(3*Pi^6*r^4) + (32000*β^4)/(3*Pi^8*r^5))/E^((5*β)/(2*r)) + (5/r + 4194304/(Pi^10*r) - 3911680/(3*Pi^8*r) + 12322816/(81*Pi^6*r) - 73472/(9*Pi^4*r) + 28664/(135*Pi^2*r) - (2555904*β)/(Pi^10*r^2) + (1101824*β)/(Pi^8*r^2) - (1604608*β)/(9*Pi^6*r^2) + (122368*β)/(9*Pi^4*r^2) - (28664*β)/(45*Pi^2*r^2) - (7667712*β^2)/(Pi^10*r^3) + (2519040*β^2)/(Pi^8*r^3) - (2747392*β^2)/(9*Pi^6*r^3) + (49024*β^2)/(3*Pi^4*r^3) - (5013504*β^3)/(Pi^10*r^4) + (1351680*β^3)/(Pi^8*r^4) - (1007104*β^3)/(9*Pi^6*r^4) - (1474560*β^4)/(Pi^10*r^5) + (258048*β^4)/(Pi^8*r^5) - (884736*β^5)/(5*Pi^10*r^6))/E^((3*β)/r) + (25/r - 224919552/(Pi^12*r) + 81395712/(Pi^10*r) - 8378138624/(729*Pi^8*r) + 7110656/(9*Pi^6*r) - 18014848/(675*Pi^4*r) + 1977104/(4725*Pi^2*r) + (152305664*β)/(Pi^12*r^2) - (72744960*β)/(Pi^10*r^2) + (9822183424*β)/(729*Pi^8*r^2) - (10964992*β)/(9*Pi^6*r^2) + (37510208*β)/(675*Pi^4*r^2) - (988552*β)/(675*Pi^2*r^2) + (533069824*β^2)/(Pi^12*r^3) - (201621504*β^2)/(Pi^10*r^3) + (7149080576*β^2)/(243*Pi^8*r^3) - (6129664*β^2)/(3*Pi^6*r^3) + (2979872*β^2)/(45*Pi^4*r^3) + (1265238016*β^3)/(3*Pi^12*r^4) - (417062912*β^3)/(3*Pi^10*r^4) + (1336647680*β^3)/(81*Pi^8*r^4) - (6970880*β^3)/(9*Pi^6*r^4) + (494534656*β^4)/(3*Pi^12*r^5) - (43552768*β^4)/(Pi^10*r^5) + (268678144*β^4)/(81*Pi^8*r^5) + (511393792*β^5)/(15*Pi^12*r^6) - (83593216*β^5)/(15*Pi^10*r^6) + (137682944*β^6)/(45*Pi^12*r^7))/E^((7*β)/(2*r)) + (1/(2*r) + 12884901888/(Pi^14*r) - 5332533248/(Pi^12*r) + 5832363606016/(6561*Pi^10*r) - 18401005568/(243*Pi^8*r) + 57854210048/(16875*Pi^6*r) - 155767616/(2025*Pi^4*r) + 387284/(525*Pi^2*r) - (9638510592*β)/(Pi^14*r^2) + (5079302144*β)/(Pi^12*r^2) - (7020088655872*β)/(6561*Pi^10*r^2) + (27912028160*β)/(243*Pi^8*r^2) - (111148439552*β)/(16875*Pi^6*r^2) + (388950272*β)/(2025*Pi^4*r^2) - (1549136*β)/(525*Pi^2*r^2) - (38554042368*β^2)/(Pi^14*r^3) + (16559112192*β^2)/(Pi^12*r^3) - (6217259810816*β^2)/(2187*Pi^10*r^3) + (19921174528*β^2)/(81*Pi^8*r^3) - (12396716032*β^2)/(1125*Pi^6*r^3) + (156080128*β^2)/(675*Pi^4*r^3) - (35634806784*β^3)/(Pi^14*r^4) + (41288728576*β^3)/(3*Pi^12*r^4) - (1493467922432*β^3)/(729*Pi^10*r^4) + (3871866880*β^3)/(27*Pi^8*r^4) - (2911256576*β^3)/(675*Pi^6*r^4) - (51271172096*β^4)/(3*Pi^14*r^5) + (5704253440*β^4)/(Pi^12*r^5) - (492688113664*β^4)/(729*Pi^10*r^5) + (812646400*β^4)/(27*Pi^8*r^5) - (71940702208*β^5)/(15*Pi^14*r^6) + (3758096384*β^5)/(3*Pi^12*r^6) - (110696071168*β^5)/(1215*Pi^10*r^6) - (34359738368*β^6)/(45*Pi^14*r^7) + (1073741824*β^6)/(9*Pi^12*r^7) - (17179869184*β^7)/(315*Pi^14*r^8))/E^((4*β)/r) + (91/(2*r) - 774922829824/(Pi^16*r) + 1084160475136/(3*Pi^14*r) - 1370526673534976/(19683*Pi^12*r) + 15558627688448/(2187*Pi^10*r) - 2799859438211072/(6834375*Pi^8*r) + 1964341516288/(151875*Pi^6*r) - 6520135744/(33075*Pi^4*r) + 993410776/(893025*Pi^2*r) + (636015869952*β)/(Pi^16*r^2) - (367471362048*β)/(Pi^14*r^2) + (571122635767808*β)/(6561*Pi^12*r^2) - (7936520224768*β)/(729*Pi^10*r^2) + (1747387655784448*β)/(2278125*Pi^8*r^2) - (1508654077952*β)/(50625*Pi^6*r^2) + (56745492512*β)/(99225*Pi^4*r^2) - (496705388*β)/(99225*Pi^2*r^2) + (2862071414784*β^2)/(Pi^16*r^3) - (1378319597568*β^2)/(Pi^14*r^3) + (1789344470401024*β^2)/(6561*Pi^12*r^3) - (2296426692608*β^2)/(81*Pi^10*r^3) + (27598503083008*β^2)/(16875*Pi^8*r^3) - (169884785152*β^2)/(3375*Pi^6*r^3) + (1117012144*β^2)/(1575*Pi^4*r^3) + (3019936628736*β^3)/(Pi^16*r^4) - (1333332541440*β^3)/(Pi^14*r^4) + (1551380423770112*β^3)/(6561*Pi^12*r^4) - (5162262765568*β^3)/(243*Pi^10*r^4) + (150108570764288*β^3)/(151875*Pi^8*r^4) - (4579394432*β^3)/(225*Pi^6*r^4) + (1703874134016*β^4)/(Pi^16*r^5) - (675103113216*β^4)/(Pi^14*r^5) + (225231423143936*β^4)/(2187*Pi^12*r^5) - (593476734976*β^4)/(81*Pi^10*r^5) + (727549386496*β^4)/(3375*Pi^8*r^5) + (2965153775616*β^5)/(5*Pi^16*r^6) - (1001570697216*β^5)/(5*Pi^14*r^6) + (86715651309568*β^5)/(3645*Pi^12*r^6) - (46464649216*β^5)/(45*Pi^10*r^6) + (650132324352*β^6)/(5*Pi^16*r^7) - (168552824832*β^6)/(5*Pi^14*r^7) + (2893636886528*β^6)/(1215*Pi^12*r^7) + (588214960128*β^7)/(35*Pi^16*r^8) - (89006211072*β^7)/(35*Pi^14*r^8) + (34828517376*β^8)/(35*Pi^16*r^9))/E^((9*β)/(2*r)) + (13/r + 48378511622144/(Pi^18*r) - 25116247326720/(Pi^16*r) + 973961889442693120/(177147*Pi^14*r) - 21542620875456512/(32805*Pi^12*r) + 354766935514228719616/(7688671875*Pi^10*r) - 39096830226829312/(20503125*Pi^8*r) + 15787682847594496/(364651875*Pi^6*r) - 1270047488/(2835*Pi^4*r) + 5950618304/(4465125*Pi^2*r) - (43279043264512*β)/(Pi^18*r^2) + (27239336902656*β)/(Pi^16*r^2) - (1271366399767347200*β)/(177147*Pi^14*r^2) + (6736999667990528*β)/(6561*Pi^12*r^2) - (5303362196439236608*β)/(61509375*Pi^10*r^2) + (3494284874952704*β)/(820125*Pi^8*r^2) - (1696047534076928*β)/(14586075*Pi^6*r^2) + (48636204544*β)/(33075*Pi^4*r^2) - (5950618304*β)/(893025*Pi^2*r^2) - (216395216322560*β^2)/(Pi^18*r^3) + (115580841492480*β^2)/(Pi^16*r^3) - (1530674276296818688*β^2)/(59049*Pi^14*r^3) + (2297329450221568*β^2)/(729*Pi^12*r^3) - (4573512068677566464*β^2)/(20503125*Pi^10*r^3) + (12487760518221824*β^2)/(1366875*Pi^8*r^3) - (139057486552064*β^2)/(694575*Pi^6*r^3) + (38174848384*β^2)/(19845*Pi^4*r^3) - (769091069542400*β^3)/(3*Pi^18*r^4) + (127205690572800*β^3)/(Pi^16*r^4) - (513653168391847936*β^3)/(19683*Pi^14*r^4) + (6205207995219968*β^3)/(2187*Pi^12*r^4) - (236788009807413248*β^3)/(1366875*Pi^10*r^4) + (520666699227136*β^3)/(91125*Pi^8*r^4) - (554433387008*β^3)/(6615*Pi^6*r^4) - (497159241728000*β^4)/(3*Pi^18*r^5) + (75466014720000*β^4)/(Pi^16*r^5) - (10095103343329280*β^4)/(729*Pi^14*r^5) + (313617154048000*β^4)/(243*Pi^12*r^5) - (84974643854016512*β^4)/(1366875*Pi^10*r^5) + (23539187003392*β^4)/(18225*Pi^8*r^5) - (204765921280000*β^5)/(3*Pi^18*r^6) + (27661434880000*β^5)/(Pi^16*r^6) - (424314646376218624*β^5)/(98415*Pi^14*r^6) + (378537109356544*β^5)/(1215*Pi^12*r^6) - (4151593861808128*β^5)/(455625*Pi^10*r^6) - (168443248640000*β^6)/(9*Pi^18*r^7) + (57482936320000*β^6)/(9*Pi^16*r^7) - (2774248359723008*β^6)/(3645*Pi^14*r^7) + (7913263333376*β^6)/(243*Pi^12*r^7) - (212231782400000*β^7)/(63*Pi^18*r^8) + (6081740800000*β^7)/(7*Pi^16*r^8) - (2763558735577088*β^7)/(45927*Pi^14*r^8) - (23068672000000*β^8)/(63*Pi^18*r^9) + (3407872000000*β^8)/(63*Pi^16*r^9) - (10485760000000*β^9)/(567*Pi^18*r^10))/E^((5*β)/r) + (61/r - 3110962924093440/(Pi^20*r) + 1780019667927040/(Pi^18*r) - 696118100239547629568/(1594323*Pi^16*r) + 3528985121187168256/(59049*Pi^14*r) - 2865524489105706597220352/(576650390625*Pi^12*r) + 1177818331376645177344/(4613203125*Pi^10*r) - 18911589740601986736128/(2412172153125*Pi^8*r) + 142066534480228352/(1093955625*Pi^6*r) - 3969877097152/(4465125*Pi^4*r) + 414986740936/(442047375*Pi^2*r) + (3015164752297984*β)/(Pi^20*r^2) - (2054911533514752*β)/(Pi^18*r^2) + (950903178866324406272*β)/(1594323*Pi^16*r^2) - (5677158531673882624*β)/(59049*Pi^14*r^2) + (5412527496582800481714176*β)/(576650390625*Pi^12*r^2) - (2608857059445466857472*β)/(4613203125*Pi^10*r^2) + (49162185354826999721984*β)/(2412172153125*Pi^8*r^2) - (434811632648523776*β)/(1093955625*Pi^6*r^2) + (14366334894176*β)/(4465125*Pi^4*r^2) - (207493370468*β)/(40186125*Pi^2*r^2) + (16583406137638912*β^2)/(Pi^20*r^3) - (9733569626767360*β^2)/(Pi^18*r^3) + (1297410174284789186560*β^2)/(531441*Pi^16*r^3) - (6692605272302551040*β^2)/(19683*Pi^14*r^3) + (365973692384960466255872*β^2)/(12814453125*Pi^12*r^3) - (450931506672834936832*β^2)/(307546875*Pi^10*r^3) + (1016747970142979631104*β^2)/(22973068125*Pi^8*r^3) - (7335198170457088*β^2)/(10418625*Pi^6*r^3) + (4107394027088*β^2)/(893025*Pi^4*r^3) + (65341469388439552*β^3)/(3*Pi^20*r^4) - (11991241499607040*β^3)/(Pi^18*r^4) + (494140853486740307968*β^3)/(177147*Pi^16*r^4) - (2328064532148125696*β^3)/(6561*Pi^14*r^4) + (204663109900474797129728*β^3)/(7688671875*Pi^12*r^4) - (24144909303762526208*β^3)/(20503125*Pi^10*r^4) + (1160081711094654976*β^3)/(40516875*Pi^8*r^4) - (91206979576064*β^3)/(297675*Pi^6*r^4) + (47511746688057344*β^4)/(3*Pi^20*r^5) - (24363820512182272*β^4)/(3*Pi^18*r^5) + (306384032256090963968*β^4)/(177147*Pi^16*r^5) - (1287844691497189376*β^4)/(6561*Pi^14*r^5) + (717023949805952565248*β^4)/(56953125*Pi^12*r^5) - (1797406293988069376*β^4)/(4100625*Pi^10*r^5) + (209413769655715328*β^4)/(31255875*Pi^8*r^5) + (37492777356886016*β^5)/(5*Pi^20*r^6) - (3510004468416512*β^5)/(Pi^18*r^6) + (39175197411191554048*β^5)/(59049*Pi^16*r^6) - (2091904006138363904*β^5)/(32805*Pi^14*r^6) + (108019729924962074624*β^5)/(34171875*Pi^12*r^6) - (91022009173190656*β^5)/(1366875*Pi^10*r^6) + (36676777157853184*β^6)/(15*Pi^20*r^7) - (45452832278577152*β^6)/(45*Pi^18*r^7) + (47327744752983474176*β^6)/(295245*Pi^16*r^7) - (128392559363883008*β^6)/(10935*Pi^14*r^7) + (11732632249727983616*β^6)/(34171875*Pi^12*r^7) + (174526771046121472*β^7)/(315*Pi^20*r^8) - (572145834917888*β^7)/(3*Pi^18*r^8) + (47129663114922950656*β^7)/(2066715*Pi^16*r^8) - (74042317635190784*β^7)/(76545*Pi^14*r^8) + (26645648883318784*β^8)/(315*Pi^20*r^9) - (1369063247839232*β^8)/(63*Pi^18*r^9) + (1021998403627384832*β^8)/(688905*Pi^16*r^9) + (4495431560069120*β^9)/(567*Pi^20*r^10) - (3259187881050112*β^9)/(2835*Pi^18*r^10) + (4944974716076032*β^10)/(14175*Pi^20*r^11))/E^((11*β)/(2*r)) + (5/r + 204913783045357568/(Pi^22*r) - 384418228182450176/(3*Pi^20*r) + 1499145941410591623086080/(43046721*Pi^18*r) - 2858033840076963708928/(531441*Pi^16*r) + 22366115796466631857886199808/(43248779296875*Pi^14*r) - 6123884902859585053786112/(192216796875*Pi^12*r) + 943626151972424972320636928/(759834228234375*Pi^10*r) - 209271471800521505357824/(7236516459375*Pi^8*r) + 17226514518477590528/(49228003125*Pi^6*r) - 6093997820672/(4100625*Pi^4*r) - 90837432328/(189448875*Pi^2*r) - (214004098507210752*β)/(Pi^22*r^2) + (157080916953399296*β)/(Pi^20*r^2) - (714748202648014346518528*β)/(14348907*Pi^18*r^2) + (1582738464078158626816*β)/(177147*Pi^16*r^2) - (43022503536054143462206865408*β)/(43248779296875*Pi^14*r^2) + (13611998041772088321114112*β)/(192216796875*Pi^12*r^2) - (807314254605002498565472256*β)/(253278076078125*Pi^10*r^2) + (206793924582943448793088*β)/(2412172153125*Pi^8*r^2) - (19646534984245835776*β)/(16409334375*Pi^6*r^2) + (1151616657829888*β)/(200930625*Pi^4*r^2) + (181674864656*β)/(63149625*Pi^2*r^2) - (1284024591043264512*β^2)/(Pi^22*r^3) + (821732736711524352*β^2)/(Pi^20*r^3) - (1090383798815145221685248*β^2)/(4782969*Pi^18*r^3) + (2114007242047492194304*β^2)/(59049*Pi^16*r^3) - (10040313745485654963978764288*β^2)/(2883251953125*Pi^14*r^3) + (8277910737754940313174016*β^2)/(38443359375*Pi^12*r^3) - (4019629255212945498963968*β^2)/(482434430625*Pi^10*r^3) + (4356179825098547462144*β^2)/(22973068125*Pi^8*r^3) - (38289755251576832*β^2)/(17364375*Pi^6*r^3) + (128003740289536*β^2)/(13395375*Pi^4*r^3) - (1850921516330385408*β^3)/(Pi^22*r^4) + (1119281276340142080*β^3)/(Pi^20*r^4) - (1391409518185955981262848*β^3)/(4782969*Pi^18*r^4) + (2499156761846698999808*β^3)/(59049*Pi^16*r^4) - (433201499278394666807984128*β^3)/(115330078125*Pi^14*r^4) + (531269474928065245085696*β^3)/(2562890625*Pi^12*r^4) - (3334369820931820600950784*β^3)/(482434430625*Pi^10*r^4) + (416654022513980342272*β^3)/(3281866875*Pi^8*r^4) - (497999301308416*β^3)/(496125*Pi^6*r^4) - (1493366725888966656*β^4)/(Pi^22*r^5) + (849978322845696000*β^4)/(Pi^20*r^5) - (327429751177666636021760*β^4)/(1594323*Pi^18*r^5) + (179120560028436660224*β^4)/(6561*Pi^16*r^5) - (248827215030627929367248896*β^4)/(115330078125*Pi^14*r^5) + (52086533753025008238592*β^4)/(512578125*Pi^12*r^5) - (61170625984382061510656*β^4)/(22973068125*Pi^10*r^5) + (961237012441726976*β^4)/(31255875*Pi^8*r^5) - (3984423155996295168*β^5)/(5*Pi^22*r^6) + (420949744680960000*β^5)/(Pi^20*r^6) - (49237047706484192837632*β^5)/(531441*Pi^18*r^6) + (357788914392607227904*β^5)/(32805*Pi^16*r^6) - (5599485725833995004936192*β^5)/(7688671875*Pi^14*r^6) + (20083536515232169984*β^5)/(759375*Pi^12*r^6) - (91536359325291249664*β^5)/(218791125*Pi^10*r^6) - (299599326382915584*β^6)/(Pi^22*r^7) + (143602540779405312*β^6)/(Pi^20*r^7) - (73951838175171551690752*β^6)/(2657205*Pi^18*r^7) + (270069692823507042304*β^6)/(98415*Pi^16*r^7) - (1070802636559183180201984*β^6)/(7688671875*Pi^14*r^7) + (101654238223187050496*β^6)/(34171875*Pi^12*r^7) - (405314070858694656*β^7)/(5*Pi^22*r^8) + (1191138879520899072*β^7)/(35*Pi^20*r^8) - (33996205337709408944128*β^7)/(6200145*Pi^18*r^8) + (13327945640236285952*β^7)/(32805*Pi^16*r^8) - (42715900463433339895808*β^7)/(3588046875*Pi^14*r^8) - (548256080027713536*β^8)/(35*Pi^22*r^9) + (190099513128517632*β^8)/(35*Pi^20*r^9) - (448818229903404040192*β^8)/(688905*Pi^18*r^9) + (300516598253355008*β^8)/(10935*Pi^16*r^9) - (72673320549482496*β^9)/(35*Pi^22*r^10) + (18613632346619904*β^9)/(35*Pi^20*r^10) - (222653418890458038272*β^9)/(6200145*Pi^18*r^10) - (4274901208793088*β^10)/(25*Pi^22*r^11) + (4274901208793088*β^10)/(175*Pi^20*r^11) - (12824703626379264*β^11)/(1925*Pi^22*r^12))/E^((6*β)/r)

# Use the following (2 lines) to import back to Mathematica:
imported = Import["low_temp_expansions.txt", "Text"];
cleanContent = 
  StringReplace[imported, 
   "\n\n# Use the following" ~~ ___ ~~ EndOfString -> ""];
blocks = StringSplit[cleanContent, "\n\n\n\n"];
seriesExpressions = Table[lines = StringSplit[blocks[[i]], "\n"];
   exprLine = 
    Select[lines, 
      StringLength[StringTrim[#]] > 0 && ! 
         StringStartsQ[#, "#"] &][[-1]];
   ToExpression[exprLine, InputForm], {i, Length[blocks]}];
thermalMassExpansion = seriesExpressions[[1]]
logZExpansion = seriesExpressions[[2]]
energyDensityExpansion = seriesExpressions[[3]]

